The Whisper of a Whimper of a Bang: 2400 Days of the Type Ia SN 2011fe Reveals the Decay of $^{55}$Fe

We analyze new multi-filter Hubble Space Telescope (HST) photometry of the normal Type Ia supernova (SN Ia) 2011fe out to $\approx 2400~$days after maximum light, the latest observations to-date of a SN Ia. We model the pseudo-bolometric light curve with a simple radioactive decay model and find energy input from both $^{57}$Co and $^{55}$Fe are needed to power the late-time luminosity. This is the first detection of $^{55}$Fe in a SN Ia. We consider potential sources of contamination such as a surviving companion star or delaying the deposition timescale for $^{56}$Co positrons but these scenarios are ultimately disfavored. The relative isotopic abundances place direct constraints on the burning conditions experienced by the white dwarf (WD). Additionally, we place a conservative upper limit of $< 10^{-3}~M_\odot$ on the synthesized mass of $^{44}$Ti. Only 2 classes of explosion models are currently consistent with all observations of SN2011fe: 1) the delayed detonation of a low-$\rho_c$, near-$\rm{M}_{\rm{Ch}}$ ($1.2-1.3~M_\odot$) WD, or 2) a sub-$\rm{M}_{\rm{Ch}}$ ($1.0-1.1~M_\odot$) WD experiencing a thin-shell double detonation.

==> anc/lumevol.dat <==
# phase Lbol eLbol1, eLbol2
# [days] [erg/s]
1123.766492 1.3383e+37 4.58487e+35 4.63441e+35
1302.872491 6.71019e+36 2.38049e+35 2.39338e+35
1401.493199 5.27543e+36 1.8056e+35 1.82558e+35
1621.716140 2.85836e+36 1.51562e+35 1.57006e+35
1841.039804 1.87148e+36 1.17535e+35 1.2482e+35
2103.628683 1.24152e+36 8.94351e+34 9.96835e+34
2388.599566 8.31862e+35 7.79217e+34 8.8103e+34

